Normalizing flows for lattice gauge theory in arbitrary space-time dimension

Applications of normalizing flows to the sampling of field configurations in lattice gauge theory have so far been explored almost exclusively in two space-time dimensions. We report new algorithmic developments of gauge-equivariant flow architectures facilitating the generalization to higher-dimensional lattice geometries. Specifically, we discuss masked autoregressive transformations with tractable and unbiased Jacobian determinants, a key ingredient for scalable and asymptotically exact flow-based sampling algorithms. For concreteness, results from a proof-of-principle application to SU(3) lattice gauge theory in four space-time dimensions are reported.

==> anc/masking_patterns.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "# start"
      ],
      "metadata": {
        "id": "QAwtXiM3LSW9"
      }
    },
    {
      "cell_type": "code",
      "execution_count": 1,
      "metadata": {
        "id": "GMOSXkibrIu-"
      },
      "outputs": [],
      "source": [
        "import numpy as np\n",
        "import plotly.graph_objects as go\n",
        "import torch\n",
        "from itertools import product"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "Q21TbQ6nrIvC"
      },
      "source": [
        "# plotting tools"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": 2,
      "metadata": {
        "id": "60soXa9OrIvE"
      },
      "outputs": [],
      "source": [
        "def make_links_for_mask(mask, marker, line, **scatter_kwargs):\n",
        "    assert mask.shape[0] < 4\n",
        "    assert len(mask.shape[1:]) == mask.shape[0] # Nd == Nd\n",
        "    if isinstance(mask, torch.Tensor):\n",
        "        mask = mask.detach().to_numpy()\n",
        "    mask = np.asarray(mask)\n",
        "    lines = []\n",
        "    for mask_idx in product(*[range(L) for L in mask.shape]):\n",
        "        if mask[mask_idx] == 0:\n",
        "            continue\n",
        "        mu, *x0 = mask_idx\n",
        "        x0 = list(x0)\n",
        "        x1 = list(x0)\n",
        "        x1[mu] += 1\n",
        "        if mask.shape[0] == 2:\n",
        "            x0 += [0]\n",
        "            x1 += [0]\n",
        "        lines.append(go.Scatter3d(\n",
        "            x=[x0[0],x1[0]], y=[x0[1],x1[1]], z=[x0[2],x1[2]],\n",
        "            line=line, marker=marker,\n",
        "            **scatter_kwargs))\n",
        "    return lines\n",
        "\n",
        "def make_plaq(x, mu, nu, shrink=0.975, **mesh_kwargs):\n",
        "    x = np.array(x)\n",
        "    muhat = np.zeros_like(x); muhat[mu] = 1\n",
        "    nuhat = np.zeros_like(x); nuhat[nu] = 1\n",
        "    corners = np.array([x, x+muhat, x+muhat+nuhat, x+nuhat]).T\n",
        "    center = np.mean(corners, axis=1).reshape(-1,1)\n",
        "    corners = (corners-center)*shrink + center\n",
        "    tri_vtx_idxs = np.array([\n",
        "        [0,1,2],\n",
        "        [2,3,0]\n",
        "    ]).T\n",
        "    if len(x) == 3:\n",
        "        plaq = go.Mesh3d(\n",
        "            x=corners[0], y=corners[1], z=corners[2],\n",
        "            i=tri_vtx_idxs[0], j=tri_vtx_idxs[1], k=tri_vtx_idxs[2],\n",
        "            **mesh_kwargs)\n",
        "    else:\n",
        "        plaq = go.Mesh3d(\n",
        "            x=corners[0], y=corners[1],\n",
        "            i=tri_vtx_idxs[0], j=tri_vtx_idxs[1], k=tri_vtx_idxs[2],\n",
        "            **mesh_kwargs)\n",
        "    return plaq\n",
        "\n",
        "def make_plaqs_for_plane_mask(\n",
        "        mask, mu, nu, offset, shrink=0.975, **mesh_kwargs):\n",
        "    if isinstance(mask, torch.Tensor):\n",
        "        mask = mask.detach().numpy()\n",
        "    mask = np.asarray(mask)\n",
        "    plaqs = []\n",
        "    offset_dir = list({0,1,2} - {mu,nu})[0]\n",
        "    for coords in product(*[range(L) for L in mask.shape]):\n",
        "        x = np.zeros(3)\n",
        "        x[mu] = coords[0]; x[nu] = coords[1]\n",
        "        x[offset_dir] = offset\n",
        "        if mask[coords] == 0:\n",
        "            continue\n",
        "        plaqs.append(make_plaq(x,mu,nu, shrink=shrink, **mesh_kwargs))\n",
        "    return plaqs\n",
        "\n",
        "def make_plaqs_for_mask(\n",
        "        mask, plaq_channel_directions=((0,1),(1,2),(0,2)), **mesh_kwargs):\n",
        "    if len(mask.shape) == 2:\n",
        "        return make_plaqs_for_plane_mask(mask, 0, 1, 0, **mesh_kwargs)\n",
        "    if isinstance(mask, torch.Tensor):\n",
        "        mask = mask.detach().numpy()\n",
        "    assert len(mask.shape) == 4\n",
        "    plaqs = []\n",
        "    for mn_idx, (mu,nu) in enumerate(plaq_channel_directions):\n",
        "        offset_dir = [x for x in (0,1,2) if x not in (mu,nu)][0]\n",
        "        all_planes = mask[mn_idx]\n",
        "        all_planes = np.moveaxis(all_planes, (offset_dir,mu,nu), (0,1,2))\n",
        "        for offset, plane_mask in enumerate(all_planes):\n",
        "            plaqs += make_plaqs_for_plane_mask(\n",
        "                plane_mask,mu,nu,offset,**mesh_kwargs)\n",
        "    return plaqs\n",
        "\n",
        "def plaq_channel_directions(d):\n",
        "    return [(i,j) for i in range(d-1) for j in range(i+1,d)]\n",
        "\n",
        "def plot_masks(link_masks, plaq_masks, plaq_dirs, opacity=0.5):\n",
        "    Lx, Ly, Lz = link_masks[0].shape[1:]\n",
        "    colors = ['green', 'red', 'blue', 'orange']\n",
        "    data = []\n",
        "    for i, (link_mask, plaq_mask, _plaq_dirs) \\\n",
        "      in enumerate(zip(link_masks, plaq_masks, plaq_dirs)):\n",
        "        data += make_links_for_mask(\n",
        "            link_mask,\n",
        "            marker=None,\n",
        "            line=dict(color='black', width=8),\n",
        "            mode='lines') + \\\n",
        "          make_plaqs_for_mask(\n",
        "            plaq_mask,\n",
        "            plaq_channel_directions=_plaq_dirs,\n",
        "            opacity=opacity,\n",
        "            color=colors[i%4])\n",
        "    fig = go.Figure(data=data)\n",
        "    fig.update_layout(\n",
        "        showlegend=False,\n",
        "        scene_xaxis=dict(\n",
        "            title='', tickwidth=0, tickvals=list(range(Lx)), ticktext=('',)*Lx),\n",
        "        scene_yaxis=dict(\n",
        "            title='', tickwidth=0, tickvals=list(range(Ly)), ticktext=('',)*Ly),\n",
        "        scene_zaxis=dict(\n",
        "            title='', tickwidth=0, tickvals=list(range(Lz)), ticktext=('',)*Lz),\n",
        "        width=1000, height=800)\n",
        "    fig.show()"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# link mask"
      ],
      "metadata": {
        "id": "rlez8YAHwfCB"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def make_link_mask(\n",
        "        dimensions,\n",
        "        orientations,\n",
        "        width,\n",
        "        active_phase,\n",
        "        orients_to_shift,\n",
        "        shifts):\n",
        "    dim = len(dimensions)\n",
        "    coords = np.stack(\n",
        "        np.meshgrid(\n",
        "            *list(map(np.arange, dimensions)),\n",
        "            indexing='ij'),\n",
        "        axis=-1)\n",
        "    phases = np.sum(\n",
        "        coords[..., orients_to_shift] * shifts, axis=-1) % width\n",
        "    site_mask = (phases == active_phase)\n",
        "    direction_mask = np.array([k in orientations for k in range(dim)])\n",
        "    link_mask = site_mask[..., np.newaxis] * direction_mask\n",
        "    return np.rollaxis(link_mask, -1).astype(int)"
      ],
      "metadata": {
        "id": "bf_R5rYu4Kjy"
      },
      "execution_count": 3,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# loop mask"
      ],
      "metadata": {
        "id": "sCUoffsle4Gh"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def infer_active_and_frozen(link_mask, loop_types, loop_fn):\n",
        "    num_links = np.count_nonzero(link_mask)\n",
        "    link_coords = (np.arange(num_links),) + np.where(link_mask)\n",
        "    split_links = np.zeros((num_links,) + link_mask.shape)\n",
        "    split_links[link_coords] = 1\n",
        "\n",
        "    loops = np.abs(loop_fn(split_links, loop_types)).sum(axis=0)\n",
        "    frozen_loop_mask = (loops == np.zeros_like(loops)).astype(int)\n",
        "    sign = loop_fn(link_mask[np.newaxis,], loop_types).squeeze(0)\n",
        "\n",
        "    num_loops, dim = len(loop_types), link_mask.shape[0]\n",
        "    active_loop_mask, active_loop_ind = [], []\n",
        "    for d in range(dim):\n",
        "        for k in range(num_loops):\n",
        "            if d not in loop_types[k]:\n",
        "                continue\n",
        "            if np.all(link_mask[d] == 0):\n",
        "                active_loop_mask.append(link_mask[d])\n",
        "                active_loop_ind.append(-1)\n",
        "                break\n",
        "            candidate = link_mask[d] * loops[k]\n",
        "            if np.all(candidate == link_mask[d]):\n",
        "                active_loop_mask.append(candidate * sign[k])\n",
        "                active_loop_ind.append(k)\n",
        "                break\n",
        "    active_loop_mask = np.stack(active_loop_mask, axis=0)\n",
        "\n",
        "    return active_loop_mask, active_loop_ind, frozen_loop_mask\n",
        "\n",
        "def plaq_fn(links, loop_types):\n",
        "    plaqs = []\n",
        "    for mu,nu in loop_types:\n",
        "        plaqs.append(\n",
        "            links[:,mu]\n",
        "            + np.roll(links[:,nu], -1, axis=mu+1)\n",
        "            - np.roll(links[:,mu], -1, axis=nu+1)\n",
        "            - links[:,nu])\n",
        "    return np.stack(plaqs, axis=1)"
      ],
      "metadata": {
        "id": "4yyBBY5Je-cA"
      },
      "execution_count": 4,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# alternation"
      ],
      "metadata": {
        "id": "fyfz8Z_De84Q"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "def alternate_params(\n",
        "        active_phase,\n",
        "        width,\n",
        "        dimensions,\n",
        "        orientations,\n",
        "        orients_to_shift):\n",
        "    active_phase += 1\n",
        "    if active_phase == width:\n",
        "        dim = len(dimensions)\n",
        "        orientations = [(k + 1) % dim for k in orientations]\n",
        "        orients_to_shift = [(k + 1) % dim for k in orients_to_shift]\n",
        "    active_phase %= width\n",
        "    return active_phase, orientations, orients_to_shift"
      ],
      "metadata": {
        "id": "CtbASamZy-PC"
      },
      "execution_count": 5,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# plot 1"
      ],
      "metadata": {
        "id": "pMoRcLSUwdRf"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "link_mask = make_link_mask(\n",
        "    dimensions = [6, 6, 4],\n",
        "    orientations = [2],\n",
        "    width = 4,\n",
        "    active_phase = 0,\n",
        "    orients_to_shift = [0, 1],\n",
        "    shifts = [1, 2])\n",
        "plaq_mask, plaq_index, _ = infer_active_and_frozen(\n",
        "    link_mask,\n",
        "    plaq_channel_directions(link_mask.shape[0]),\n",
        "    plaq_fn)\n",
        "plaq_dirs = np.array(plaq_channel_directions(link_mask.shape[0]))[plaq_index]\n",
        "plot_masks([link_mask], [plaq_mask], [plaq_dirs])"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 817
        },
        "id": "050LiAGyht4X",
        "outputId": "64edd3dc-a589-4c5f-b0e4-af2fb122f02d"
      },
      "execution_count": 6,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script src=\"https://cdn.plot.ly/plotly-2.18.2.min.js\"></script>                <div id=\"ba26890d-770c-4d34-b285-d1b7667f889b\" class=\"plotly-graph-div\" style=\"height:800px; width:1000px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"ba26890d-770c-4d34-b285-d1b7667f889b\")) {                    Plotly.newPlot(                        \"ba26890d-770c-4d34-b285-d1b7667f889b\",                        [{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,0],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,0],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,0],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,0],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,2],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,2],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,2],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,2],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[4,4],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[4,4],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[4,4],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[4,4],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,1],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,1],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,1],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,1],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,3],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,3],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,3],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,3],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[5,5],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[5,5],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[5,5],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[5,5],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[0,0],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[0,0],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[0,0],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[0,0],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[2,2],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[2,2],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[2,2],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[2,2],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[4,4],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[4,4],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[4,4],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[4,4],\"z\":[3,4],\"type\":\"scatter3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.0,0.0,0.0,0.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.0,0.0,0.0,0.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.0,0.0,0.0,0.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.0,0.0,0.0,0.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0,2.0,2.0,2.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0,2.0,2.0,2.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0,2.0,2.0,2.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0,2.0,2.0,2.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[4.0,4.0,4.0,4.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[4.0,4.0,4.0,4.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[4.0,4.0,4.0,4.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[4.0,4.0,4.0,4.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[4.0,4.0,4.0,4.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[4.0,4.0,4.0,4.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[4.0,4.0,4.0,4.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[4.0,4.0,4.0,4.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[5.0,5.0,5.0,5.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[5.0,5.0,5.0,5.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[5.0,5.0,5.0,5.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[5.0,5.0,5.0,5.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"scene\":{\"xaxis\":{\"title\":{\"text\":\"\"},\"tickwidth\":0,\"tickvals\":[0,1,2,3,4,5],\"ticktext\":[\"\",\"\",\"\",\"\",\"\",\"\"]},\"yaxis\":{\"title\":{\"text\":\"\"},\"tickwidth\":0,\"tickvals\":[0,1,2,3,4,5],\"ticktext\":[\"\",\"\",\"\",\"\",\"\",\"\"]},\"zaxis\":{\"title\":{\"text\":\"\"},\"tickwidth\":0,\"tickvals\":[0,1,2,3],\"ticktext\":[\"\",\"\",\"\",\"\"]}},\"showlegend\":false,\"width\":1000,\"height\":800},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('ba26890d-770c-4d34-b285-d1b7667f889b');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# plot 2"
      ],
      "metadata": {
        "id": "Aj1rmtmUh6J3"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "link_mask = make_link_mask(\n",
        "    dimensions = [6, 6, 4],\n",
        "    orientations = [2],\n",
        "    width = 4,\n",
        "    active_phase = 0,\n",
        "    orients_to_shift = [2, 0, 1],\n",
        "    shifts = [2, 1, 2])\n",
        "plaq_mask, plaq_index, _ = infer_active_and_frozen(\n",
        "    link_mask,\n",
        "    plaq_channel_directions(link_mask.shape[0]),\n",
        "    plaq_fn)\n",
        "plaq_dirs = np.array(plaq_channel_directions(link_mask.shape[0]))[plaq_index]\n",
        "plot_masks([link_mask], [plaq_mask], [plaq_dirs])"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 817
        },
        "id": "rDJ6wwIRh5sA",
        "outputId": "fc0e28a9-3a07-45d0-e8ef-78b9930f5dd5"
      },
      "execution_count": 7,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script src=\"https://cdn.plot.ly/plotly-2.18.2.min.js\"></script>                <div id=\"cde95dd2-aae9-447f-a703-1be0023ec873\" class=\"plotly-graph-div\" style=\"height:800px; width:1000px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"cde95dd2-aae9-447f-a703-1be0023ec873\")) {                    Plotly.newPlot(                        \"cde95dd2-aae9-447f-a703-1be0023ec873\",                        [{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,0],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,0],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[1,1],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[1,1],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,2],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,2],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[3,3],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[3,3],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[4,4],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[4,4],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[5,5],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[5,5],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[0,0],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[0,0],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,1],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,1],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[2,2],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[2,2],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,3],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,3],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[4,4],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[4,4],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[5,5],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[5,5],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[0,0],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[0,0],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[1,1],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[1,1],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[2,2],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[2,2],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[3,3],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[3,3],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[4,4],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[4,4],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[5,5],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[4,4],\"y\":[5,5],\"z\":[3,4],\"type\":\"scatter3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.0,0.0,0.0,0.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.0,0.0,0.0,0.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0,1.0,1.0,1.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0,1.0,1.0,1.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0,2.0,2.0,2.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0,2.0,2.0,2.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0,3.0,3.0,3.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0,3.0,3.0,3.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[4.0,4.0,4.0,4.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[4.0,4.0,4.0,4.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[4.0,4.0,4.0,4.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[4.0,4.0,4.0,4.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[4.0,4.0,4.0,4.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[4.0,4.0,4.0,4.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[5.0,5.0,5.0,5.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[5.0,5.0,5.0,5.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[5.0,5.0,5.0,5.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[5.0,5.0,5.0,5.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[5.0,5.0,5.0,5.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.5,\"x\":[4.0125,4.9875,4.9875,4.0125],\"y\":[5.0,5.0,5.0,5.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"scene\":{\"xaxis\":{\"title\":{\"text\":\"\"},\"tickwidth\":0,\"tickvals\":[0,1,2,3,4,5],\"ticktext\":[\"\",\"\",\"\",\"\",\"\",\"\"]},\"yaxis\":{\"title\":{\"text\":\"\"},\"tickwidth\":0,\"tickvals\":[0,1,2,3,4,5],\"ticktext\":[\"\",\"\",\"\",\"\",\"\",\"\"]},\"zaxis\":{\"title\":{\"text\":\"\"},\"tickwidth\":0,\"tickvals\":[0,1,2,3],\"ticktext\":[\"\",\"\",\"\",\"\"]}},\"showlegend\":false,\"width\":1000,\"height\":800},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('cde95dd2-aae9-447f-a703-1be0023ec873');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "mlCaVTsgyhYm"
      },
      "source": [
        "# plot 3"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "dimensions = [4, 4, 4]\n",
        "orientations = [2]\n",
        "width = 4\n",
        "active_phase = 0\n",
        "orients_to_shift = [0, 1]\n",
        "shifts = [1, 2]\n",
        "\n",
        "link_masks, plaq_masks, plaq_dirs = [], [], []\n",
        "\n",
        "for i in range(12):\n",
        "    link_masks.append(make_link_mask(\n",
        "        dimensions=dimensions,\n",
        "        orientations=orientations,\n",
        "        width=width,\n",
        "        active_phase=active_phase,\n",
        "        orients_to_shift=orients_to_shift,\n",
        "        shifts=shifts))\n",
        "    plaq_mask, plaq_index, _ = infer_active_and_frozen(\n",
        "        link_masks[-1],\n",
        "        plaq_channel_directions(link_masks[-1].shape[0]),\n",
        "        plaq_fn)\n",
        "    plaq_masks.append(plaq_mask)\n",
        "    plaq_dirs.append(\n",
        "        np.array(plaq_channel_directions(link_masks[-1].shape[0]))[plaq_index])\n",
        "    active_phase, orientations, orients_to_shift = alternate_params(\n",
        "        active_phase,\n",
        "        width,\n",
        "        dimensions,\n",
        "        orientations,\n",
        "        orients_to_shift)\n",
        "    \n",
        "plot_masks(link_masks, plaq_masks, plaq_dirs, opacity=0.25)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 817
        },
        "id": "6VfX14GqznIC",
        "outputId": "9e012cb8-b651-498a-99a0-85caf3c6ef73"
      },
      "execution_count": 8,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/html": [
              "<html>\n",
              "<head><meta charset=\"utf-8\" /></head>\n",
              "<body>\n",
              "    <div>            <script src=\"https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.5/MathJax.js?config=TeX-AMS-MML_SVG\"></script><script type=\"text/javascript\">if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}</script>                <script type=\"text/javascript\">window.PlotlyConfig = {MathJaxConfig: 'local'};</script>\n",
              "        <script src=\"https://cdn.plot.ly/plotly-2.18.2.min.js\"></script>                <div id=\"1fd61963-59e9-4b2b-919d-c5d27ee80b41\" class=\"plotly-graph-div\" style=\"height:800px; width:1000px;\"></div>            <script type=\"text/javascript\">                                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"1fd61963-59e9-4b2b-919d-c5d27ee80b41\")) {                    Plotly.newPlot(                        \"1fd61963-59e9-4b2b-919d-c5d27ee80b41\",                        [{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,0],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,0],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,0],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,0],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,2],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,2],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,2],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,2],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,1],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,1],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,1],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,1],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,3],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,3],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,3],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,3],\"z\":[3,4],\"type\":\"scatter3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.0,0.0,0.0,0.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.0,0.0,0.0,0.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.0,0.0,0.0,0.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.0,0.0,0.0,0.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0,2.0,2.0,2.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0,2.0,2.0,2.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0,2.0,2.0,2.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0,2.0,2.0,2.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[0,0],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[0,0],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[0,0],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[0,0],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[2,2],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[2,2],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[2,2],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[2,2],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[1,1],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[1,1],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[1,1],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[1,1],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[3,3],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[3,3],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[3,3],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[3,3],\"z\":[3,4],\"type\":\"scatter3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[1,1],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[1,1],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[1,1],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[1,1],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[3,3],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[3,3],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[3,3],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[3,3],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[0,0],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[0,0],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[0,0],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[0,0],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[2,2],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[2,2],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[2,2],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[2,2],\"z\":[3,4],\"type\":\"scatter3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0,1.0,1.0,1.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0,1.0,1.0,1.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0,1.0,1.0,1.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0,1.0,1.0,1.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0,3.0,3.0,3.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0,3.0,3.0,3.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0,3.0,3.0,3.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0,3.0,3.0,3.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[1,1],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[1,1],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[1,1],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[1,1],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[3,3],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[3,3],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[3,3],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[3,3],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[0,0],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[0,0],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[0,0],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[0,0],\"z\":[3,4],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[2,2],\"z\":[0,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[2,2],\"z\":[1,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[2,2],\"z\":[2,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[2,2],\"z\":[3,4],\"type\":\"scatter3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.0,0.0,0.0,0.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0,1.0,1.0,1.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0,2.0,2.0,2.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[1.0125,1.0125,1.9875,1.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[2.0125,2.0125,2.9875,2.9875],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0,3.0,3.0,3.0],\"z\":[3.0125,3.0125,3.9875,3.9875],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[0,0],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[0,0],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[2,2],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[2,2],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[0,0],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[0,0],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[2,2],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[2,2],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[0,0],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[0,0],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[2,2],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[2,2],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[0,0],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[0,0],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[2,2],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[2,2],\"z\":[3,3],\"type\":\"scatter3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[1,1],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[1,1],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[3,3],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[3,3],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[1,1],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[1,1],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[3,3],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[3,3],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[1,1],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[1,1],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[3,3],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[3,3],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[1,1],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[1,1],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[3,3],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[3,3],\"z\":[3,3],\"type\":\"scatter3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[0,0],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[0,0],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[2,2],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[2,2],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[0,0],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[0,0],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[2,2],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[2,2],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[0,0],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[0,0],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[2,2],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[2,2],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[0,0],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[0,0],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[2,2],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[2,2],\"z\":[2,2],\"type\":\"scatter3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[1,1],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[1,1],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[3,3],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,1],\"y\":[3,3],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[1,1],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[1,1],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[3,3],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,2],\"y\":[3,3],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[1,1],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[1,1],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[3,3],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,3],\"y\":[3,3],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[1,1],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[1,1],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[3,3],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,4],\"y\":[3,3],\"z\":[2,2],\"type\":\"scatter3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,1],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[1,2],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,3],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[3,4],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[0,1],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[1,2],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[2,3],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[3,4],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[0,1],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,2],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[2,3],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,4],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[0,1],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[1,2],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[2,3],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[3,4],\"z\":[2,2],\"type\":\"scatter3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"green\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,1],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[1,2],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,3],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[3,4],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[0,1],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[1,2],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[2,3],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[3,4],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[0,1],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,2],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[2,3],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,4],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[0,1],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[1,2],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[2,3],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[3,4],\"z\":[3,3],\"type\":\"scatter3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"red\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,1],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[1,2],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,3],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[3,4],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[0,1],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[1,2],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[2,3],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[3,4],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[0,1],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,2],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[2,3],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,4],\"z\":[2,2],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[0,1],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[1,2],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[2,3],\"z\":[0,0],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[3,4],\"z\":[0,0],\"type\":\"scatter3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[0.0,0.0,0.0,0.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"color\":\"blue\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[2.0,2.0,2.0,2.0],\"type\":\"mesh3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[0,1],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[1,2],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[2,3],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[0,0],\"y\":[3,4],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[0,1],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[1,2],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[2,3],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[1,1],\"y\":[3,4],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[0,1],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[1,2],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[2,3],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[2,2],\"y\":[3,4],\"z\":[3,3],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[0,1],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[1,2],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[2,3],\"z\":[1,1],\"type\":\"scatter3d\"},{\"line\":{\"color\":\"black\",\"width\":8},\"mode\":\"lines\",\"x\":[3,3],\"y\":[3,4],\"z\":[1,1],\"type\":\"scatter3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[1.0125,1.9875,1.9875,1.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[3.0125,3.9875,3.9875,3.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[1.0,1.0,1.0,1.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[0.012500000000000011,0.9875,0.9875,0.012500000000000011],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[0.012500000000000011,0.012500000000000011,0.9875,0.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[1.0125,1.0125,1.9875,1.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[2.0125,2.0125,2.9875,2.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"},{\"color\":\"orange\",\"i\":[0,2],\"j\":[1,3],\"k\":[2,0],\"opacity\":0.25,\"x\":[2.0125,2.9875,2.9875,2.0125],\"y\":[3.0125,3.0125,3.9875,3.9875],\"z\":[3.0,3.0,3.0,3.0],\"type\":\"mesh3d\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"scene\":{\"xaxis\":{\"title\":{\"text\":\"\"},\"tickwidth\":0,\"tickvals\":[0,1,2,3],\"ticktext\":[\"\",\"\",\"\",\"\"]},\"yaxis\":{\"title\":{\"text\":\"\"},\"tickwidth\":0,\"tickvals\":[0,1,2,3],\"ticktext\":[\"\",\"\",\"\",\"\"]},\"zaxis\":{\"title\":{\"text\":\"\"},\"tickwidth\":0,\"tickvals\":[0,1,2,3],\"ticktext\":[\"\",\"\",\"\",\"\"]}},\"showlegend\":false,\"width\":1000,\"height\":800},                        {\"responsive\": true}                    ).then(function(){\n",
              "                            \n",
              "var gd = document.getElementById('1fd61963-59e9-4b2b-919d-c5d27ee80b41');\n",
              "var x = new MutationObserver(function (mutations, observer) {{\n",
              "        var display = window.getComputedStyle(gd).display;\n",
              "        if (!display || display === 'none') {{\n",
              "            console.log([gd, 'removed!']);\n",
              "            Plotly.purge(gd);\n",
              "            observer.disconnect();\n",
              "        }}\n",
              "}});\n",
              "\n",
              "// Listen for the removal of the full notebook cells\n",
              "var notebookContainer = gd.closest('#notebook-container');\n",
              "if (notebookContainer) {{\n",
              "    x.observe(notebookContainer, {childList: true});\n",
              "}}\n",
              "\n",
              "// Listen for the clearing of the current output cell\n",
              "var outputEl = gd.closest('.output');\n",
              "if (outputEl) {{\n",
              "    x.observe(outputEl, {childList: true});\n",
              "}}\n",
              "\n",
              "                        })                };                            </script>        </div>\n",
              "</body>\n",
              "</html>"
            ]
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# end"
      ],
      "metadata": {
        "id": "TCT6MGDiLUjk"
      }
    }
  ],
  "metadata": {
    "kernelspec": {
      "display_name": "Python 3",
      "language": "python",
      "name": "python3"
    },
    "language_info": {
      "codemirror_mode": {
        "name": "ipython",
        "version": 3
      },
      "file_extension": ".py",
      "mimetype": "text/x-python",
      "name": "python",
      "nbconvert_exporter": "python",
      "pygments_lexer": "ipython3",
      "version": "3.8.8"
    },
    "colab": {
      "provenance": [],
      "toc_visible": true
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}
